Joint Transaction Transmission and Channel Selection in Cognitive Radio Based Blockchain Networks: A Deep Reinforcement Learning Approach

To ensure that the data aggregation, data storage, and data processing are all performed in a decentralized but trusted manner, we propose to use the blockchain with the mining pool to support IoT services based on cognitive radio networks. As such, the secondary user can send its sensing data, i.e., transactions, to the mining pools. After being verified by miners, the transactions are added to the blocks. However, under the dynamics of the primary channel and the uncertainty of the mempool state of the mining pool, it is challenging for the secondary user to determine an optimal transaction transmission policy. In this paper, we propose to use the deep reinforcement learning algorithm to derive an optimal transaction transmission policy for the secondary user. Specifically, we adopt a Double Deep-Q Network (DDQN) that allows the secondary user to learn the optimal policy. The simulation results clearly show that the proposed deep reinforcement learning algorithm outperforms the conventional Q-learning scheme in terms of reward and learning speed.

==> cognitive_radio_blockchain/v1_0_QLvsD3QN.m <==
filename = '/home/trantheanh/02_python/04_blockchain_networking_DRL/result_draw/result_v1.0.xlsx'

[~, X] = xlsread(filename, 'A:A')
[~, QL] = xlsread(filename, 'C:C')
[~, D3QN] = xlsread(filename, 'B:B')

x = str2double(X)*10

%QL
y = str2double(QL)
plot(x,y,'r','LineWidth',1.2);
hold on;

%D3QN
y = str2double(D3QN)
plot(x,y,'b','LineWidth',1.2);
hold on;

set(gca,'FontName','Times New Roman','FontSize',13,'LineWidth',0.8)
%legend('Canet (Deviation = 0)','Canet with a FS perfect (Deviation \leq 7)','Canet (Deviation \leq 7)');

legend('QL','DQN');

%legend('DL-based auction (\kappa =1,N=10, c_i~U[0.2;0.5], i=2,..,9)');

%legend('Canet (Deviation = 0)','Canet with a FS perfect (Deviation \leq 7)','Canet (Deviation \leq 7)','Proposed algo. (Deviation = 0)','Proposed algo. (Deviation \leq 7)','Proposed algo. with a perfect FS (Deviation \leq 7)','Proposed algo. (Doppler freq., deviation \leq 7)');
xlabel('Episode');
ylabel('Total rewards ($)');

grid on 

==> cognitive_radio_blockchain/v2_0_Attack.m <==
filename = '/home/trantheanh/02_python/04_blockchain_networking_DRL/result_draw/result_v2.0_attack.xlsx'

[~, X] = xlsread(filename, 'A:A')
[~, m3] = xlsread(filename, 'B:B')
[~, m5] = xlsread(filename, 'C:C')
[~, m7] = xlsread(filename, 'D:D')
[~, m9] = xlsread(filename, 'E:E')

x = str2double(X)*10

% attack 0.0
y = str2double(m3)
plot(x,y,'b','LineWidth',1.5);
hold on;

% attack 0.1
y = str2double(m5)
plot(x,y,'r','LineWidth',1.5);
hold on;

% attack 0.2
y = str2double(m7)
plot(x,y,'g','LineWidth',1.5);
hold on;

%9 attack 0.3
y = str2double(m9)
plot(x,y,'m','LineWidth',1.5);
hold on;

set(gca,'FontName','Times New Roman','FontSize',13,'LineWidth',0.8)
%legend('Canet (Deviation = 0)','Canet with a FS perfect (Deviation \leq 7)','Canet (Deviation \leq 7)');

legend('Attack probability = 0.02','Attack probability = 0.10', 'Attack probability = 0.20','Attack probability = 0.30');

%legend('DL-based auction (\kappa =1,N=10, c_i~U[0.2;0.5], i=2,..,9)');

%legend('Canet (Deviation = 0)','Canet with a FS perfect (Deviation \leq 7)','Canet (Deviation \leq 7)','Proposed algo. (Deviation = 0)','Proposed algo. (Deviation \leq 7)','Proposed algo. with a perfect FS (Deviation \leq 7)','Proposed algo. (Doppler freq., deviation \leq 7)');
xlabel('Episode');
ylabel('Total rewards ($)');

grid on 

==> cognitive_radio_blockchain/v3_0_ChannelCost_TransactionFee.m <==
filename = '/home/trantheanh/02_python/04_blockchain_networking_DRL/result_draw/result_v3.0.xlsx'

[~, r1] = xlsread(filename, 'A:A')
[~, r2] = xlsread(filename, 'B:B')
[~, r3] = xlsread(filename, 'C:C')

x = [0.2, 0.4, 0.6, 0.8, 1.0]

% 1-stake reward
y = str2double(r1)
plot(x,y,'rx-','LineWidth',2);
hold on;

% 2-stake reward
y = str2double(r2)
plot(x,y,'bo-','LineWidth',2);
hold on;

% 3-stake reward
y = str2double(r3)
plot(x,y,'g^-','LineWidth',2);
hold on;

set(gca,'FontName','Times New Roman','FontSize',13,'LineWidth',0.8)
%legend('Canet (Deviation = 0)','Canet with a FS perfect (Deviation \leq 7)','Canet (Deviation \leq 7)');

legend('Trans fee ~ [0;1]','Trans fee ~ [0;2]', 'Trans fee ~ [0;3]');

%legend('DL-based auction (\kappa =1,N=10, c_i~U[0.2;0.5], i=2,..,9)');

%legend('Canet (Deviation = 0)','Canet with a FS perfect (Deviation \leq 7)','Canet (Deviation \leq 7)','Proposed algo. (Deviation = 0)','Proposed algo. (Deviation \leq 7)','Proposed algo. with a perfect FS (Deviation \leq 7)','Proposed algo. (Doppler freq., deviation \leq 7)');
xlabel('Channel cost ($)');
ylabel('Total rewards ($)');

grid on 

==> cognitive_radio_blockchain/v4_0_number_channels.m <==
filename = '/home/trantheanh/02_python/04_blockchain_networking_DRL/result_draw/result_v4.0_vary_channel.xlsx'

[~, X] = xlsread(filename, 'A:A')
[~, n2] = xlsread(filename, 'B:B')
[~, n3] = xlsread(filename, 'C:C')
[~, n4] = xlsread(filename, 'D:D')

x = str2double(X)*10

% 2 channels
y = str2double(n2)
plot(x,y,'r','LineWidth',1.5);
hold on;

% 3 channels
y = str2double(n3)
plot(x,y,'g','LineWidth',1.5);
hold on;

% 4 channels
y = str2double(n4)
plot(x,y,'b','LineWidth',1.5);
hold on;

set(gca,'FontName','Times New Roman','FontSize',13,'LineWidth',0.8)
%legend('Canet (Deviation = 0)','Canet with a FS perfect (Deviation \leq 7)','Canet (Deviation \leq 7)');

legend(' 2 channels',' 3 channels', ' 4 channels');

%legend('DL-based auction (\kappa =1,N=10, c_i~U[0.2;0.5], i=2,..,9)');

%legend('Canet (Deviation = 0)','Canet with a FS perfect (Deviation \leq 7)','Canet (Deviation \leq 7)','Proposed algo. (Deviation = 0)','Proposed algo. (Deviation \leq 7)','Proposed algo. with a perfect FS (Deviation \leq 7)','Proposed algo. (Doppler freq., deviation \leq 7)');
xlabel('Episode');
ylabel('Total rewards ($)');

grid on 
